Resolved $Q_1^q$-$Q_{7\gamma}$ interference in $\bar{B}\to X_s\gamma$ at NLO: Hard matching and radiative charm-loop jet function for $m_c \to 0$

We study next-to-leading-order (NLO) QCD corrections to the subleading-power resolved-photon contribution to $\bar{B}\to X_s\gamma$ arising from the interference of the current-current operator $Q_1^q$ and the electromagnetic dipole operator $Q_{7\gamma}$. This contribution is among the main sources of theoretical uncertainty in Standard Model predictions for the decay rate. Using a factorisation theorem in soft-collinear effective theory for the kinematic endpoint region, $m_b-2E_\gamma=\mathcal{O}(\Lambda_{\rm QCD})$, we determine all previously unknown perturbative ingredients at NLO in the limit of a vanishing charm-quark mass, $m_c\to0$. Specifically, we compute the $m_c$-independent one-loop hard-matching coefficients, derive their renormalisation-group equations, and obtain accurate analytic approximations to their solutions by retaining the first two terms in a $1/N_c$ expansion. Our second main result is the two-loop correction to the radiative charm-loop jet function, including its full dependence on the collinear momentum fraction. Combining these results with the known $\mathcal{O}(\alpha_s)$ correction to the quark jet function and the one-loop renormalisation of the subleading shape function $g_{17}$, previously computed by some of us, we provide the first complete NLO description of this resolved contribution in the massless-charm limit. This leaves the $m_c$ dependence of the radiative charm-loop jet function as the remaining ingredient for a phenomenological analysis within renormalisation-group-improved perturbation theory.

==> MI_massless_jet_function.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)


(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Master integrals for the u-dependent anti-hard-collinear jet function at NLO\
\>", "Title",ExpressionUUID->"915f480c-e361-4842-8369-90999f19b2a8"],

Cell[TextData[{
 "This notebook contains the master integrals entering the two-loop (NLO) \
calculation of the anti-hard-collinear jet function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["J", 
     RowBox[{"(", 
      OverscriptBox["n", "_"], ")"}]], "(", "u", ",", 
    SubscriptBox["\[Omega]", "1"], ")"}], TraditionalForm]],ExpressionUUID->
  "dfaf50e7-b937-4e44-be01-0effdff97c1c"],
 " with full dependence on the momentum fraction ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "c67da0c8-f14f-4638-b1a0-b203c5ec9f4f"],
 ", for a massless quark in the loop. The notation follows Section 5 of the \
paper."
}], "Text",ExpressionUUID->"e0280e20-2391-4b2f-b119-48499cdf8719"],

Cell[CellGroupData[{

Cell["Conventions", "Section",ExpressionUUID->"99597ab3-3dc2-4df3-9d73-7fcad8609967"],

Cell[TextData[{
 "The master integrals of a topology ",
 Cell[BoxData[
  FormBox["T", TraditionalForm]],ExpressionUUID->
  "e5d033bd-c2ef-4752-b6b8-e81e8a83f32a"],
 " with elements ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "i"], TraditionalForm]],ExpressionUUID->
  "1a9fb47d-ee82-435c-a035-473d974d9d9a"],
 " are defined as"
}], "Text",ExpressionUUID->"d04604df-7588-4a28-807b-9bb7014f167d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "a", "T"], "(", "u", ")"}], "=", "\[Integral]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "D"], "l", " ", 
     SuperscriptBox["d", "D"], "k"}], 
    SuperscriptBox[
     RowBox[{"(", "2", "\[Pi]", ")"}], 
     RowBox[{"2", "D"}]]], 
   RowBox[{"\[Product]", 
    SuperscriptBox[
     SubscriptBox["D", "i"], 
     SubscriptBox["a", "i"]]}], ",", "  ", "D", "=", "4", "-", "2", 
   "\[Epsilon]"}], TraditionalForm]], "DisplayFormula",ExpressionUUID->\
"5dbcf230-2684-4f70-9ca8-edec7e12edaa"],

Cell[TextData[{
 "where the last element of each topology, the linear propagator ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", "(", "n", "\[CenterDot]", "k", "-", "2", 
    SubscriptBox["E", "\[Gamma]"], "u", "+", "i", "\[Eta]", ")"}], 
   TraditionalForm]],ExpressionUUID->"e471cc65-cfea-41f5-94f9-fb0e3a593df2"],
 ", is cut, i.e. replaced by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Delta]", "(", "n", "\[CenterDot]", "k", "-", "2", 
    SubscriptBox["E", "\[Gamma]"], "u", ")"}], TraditionalForm]],
  ExpressionUUID->"c05da25c-fa47-45cc-880d-80996d89e4d0"],
 " (reverse unitarity). All master integrals have support for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "u", "<", "1"}], TraditionalForm]],ExpressionUUID->
  "d645b343-c032-43bb-83e0-0e74f9ff79a1"],
 "; the factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "(", "u", ")", "\[Theta]", "(", 
    OverscriptBox["u", "_"], ")"}], TraditionalForm]],ExpressionUUID->
  "01b68f0e-cc77-4583-8fe9-5405a73632d7"],
 " is understood. All propagators carry the prescription ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", "i", "\[Eta]"}], TraditionalForm]],ExpressionUUID->
  "f9e9bfb4-f190-46de-824f-efbce5923990"],
 "."
}], "Text",ExpressionUUID->"c5eadbba-7a39-4af0-8333-8b6660dab4d5"],

Cell[TextData[{
 "The external momenta are ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "g"], "=", 
    SubscriptBox["\[Omega]", "1"], "n", "/", "2"}], TraditionalForm]],
  ExpressionUUID->"e938a8d6-9594-4f07-9792-6b6c3b7b4ab7"],
 " (soft gluon) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "\[Gamma]"], "=", 
    SubscriptBox["E", "\[Gamma]"], 
    OverscriptBox["n", "_"]}], TraditionalForm]],ExpressionUUID->
  "e17db643-ea04-4196-96ee-c56ffee4fcc1"],
 " (photon), with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "2"], "=", 
    SuperscriptBox[
     OverscriptBox["n", "_"], "2"], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"d04b4918-b9a7-4a95-917c-903c8eeec052"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "\[CenterDot]", 
    OverscriptBox["n", "_"], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "d8b94fa0-e4d5-4825-92ac-86ba90ef9c60"],
 "."
}], "Text",ExpressionUUID->"c9dd5e6b-9f06-4d39-a583-a5decc885104"],

Cell["All master integrals are written in the form", "Text",ExpressionUUID->"7b912885-28a6-49d6-840a-fb24bdccb33b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubsuperscriptBox["G", "a", "T"], "(", "u", ")"}], "=", 
   SuperscriptBox[
    SubscriptBox["S", "\[CapitalGamma]"], "2"], 
   SuperscriptBox[
    RowBox[{"(", "-", 
     SubscriptBox["\[Omega]", "1"], ")"}], "p"], 
   SuperscriptBox[
    SubscriptBox["E", "\[Gamma]"], "q"], 
   SuperscriptBox[
    RowBox[{"(", "-", "2", 
     SubscriptBox["E", "\[Gamma]"], 
     SubscriptBox["\[Omega]", "1"], ")"}], 
    RowBox[{"-", "2", "\[Epsilon]"}]], 
   SubsuperscriptBox["F", "a", "T"], "(", "u", ",", "\[Epsilon]", ")", ",", 
   "   ", 
   SubscriptBox["S", "\[CapitalGamma]"], "=", 
   SuperscriptBox[
    RowBox[{"[", 
     SuperscriptBox[
      RowBox[{"(", "4", "\[Pi]", ")"}], 
      RowBox[{"D", "/", "2"}]], "\[CapitalGamma]", "(", "1", "-", 
     "\[Epsilon]", ")", "]"}], 
    RowBox[{"-", "1"}]]}], TraditionalForm]], "DisplayFormula",ExpressionUUID->\
"3f130b14-280a-4171-9c76-6185a9a500a6"],

Cell[TextData[{
 "so that the entire dependence on ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "0429ab68-01a7-40a2-82cd-e4f8c2ca3b6b"],
 " is contained in ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", "a", "T"], TraditionalForm]],ExpressionUUID->
  "adda9c7c-2673-472d-8fde-bbdfb6f69713"],
 ". The powers ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],ExpressionUUID->
  "f2592e21-d86e-4e88-b42b-020f3965db74"],
 " and ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],ExpressionUUID->
  "358a8d63-17aa-46da-a063-97b34aa49293"],
 " follow from the mass dimension of the integral and from its scaling under \
the reparametrisation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "\[RightArrow]", "\[Alpha]", "n"}], TraditionalForm]],
  ExpressionUUID->"fa53dbf2-fbcc-4f53-8f7a-dc40e7d1b6d7"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["n", "_"], "\[RightArrow]", 
    OverscriptBox["n", "_"], "/", "\[Alpha]"}], TraditionalForm]],
  ExpressionUUID->"e311b81b-8509-4366-a3a3-69dc89da4333"],
 ", under which ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "\[Gamma]"], "\[RightArrow]", "\[Alpha]", 
    SubscriptBox["E", "\[Gamma]"]}], TraditionalForm]],ExpressionUUID->
  "cadfc8a4-09f7-49d9-9c6b-afe2bcf3bf74"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "1"], "\[RightArrow]", 
    SubscriptBox["\[Omega]", "1"], "/", "\[Alpha]"}], TraditionalForm]],
  ExpressionUUID->"5fb876cb-f039-4220-a113-73c178c28eaa"],
 ". For ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "1"], ">", "0"}], TraditionalForm]],
  ExpressionUUID->"5e318431-ecd3-46e0-ab83-20ba6d2e7f3f"],
 " the prescription ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "1"], "\[RightArrow]", 
    SubscriptBox["\[Omega]", "1"], "+", "i", "\[Eta]"}], TraditionalForm]],
  ExpressionUUID->"646d244b-4c21-4ae0-ae66-1b5f304facb4"],
 " applies. In the code, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", ",", "\[Epsilon]", ",", 
    SubscriptBox["E", "\[Gamma]"], ",", 
    SubscriptBox["\[Omega]", "1"]}], TraditionalForm]],ExpressionUUID->
  "a26cc540-bd4f-4cda-ac31-311483bec114"],
 " are denoted by ",
 "u, eps, Eg, w1",
 "."
}], "Text",ExpressionUUID->"1d361202-ba4c-4673-b498-c9353184d0c8"],

Cell[TextData[{
 "The integrals of the first group are given exactly in ",
 Cell[BoxData[
  FormBox["\[Epsilon]", TraditionalForm]],ExpressionUUID->
  "6189f5d1-c877-453f-baaa-4118362765bd"],
 ". Those obtained from differential equations are given as Laurent series up \
to and including ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "0"], TraditionalForm]],ExpressionUUID->
  "4e8c56e5-342e-49fe-9822-cd1920a6e6ee"],
 ", i.e. up to terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalO]", "(", "\[Epsilon]", ")"}], TraditionalForm]],
  ExpressionUUID->"63cfd728-440f-4738-89bd-b31d8118e472"],
 "."
}], "Text",ExpressionUUID->"206a8b8a-7de7-47e2-855b-36104c51d458"],

Cell["\<\
ClearAll[SGamma, KinPowers, F, G];

(* loop factor *)
SGamma[eps_] := 1/((4 Pi)^(2 - eps) Gamma[1 - eps]);

(* full master integral: topology T (\"E\" or \"F\"), index list a *)
G[T_String, a_List][u_, eps_, Eg_, w1_] :=
  SGamma[eps]^2 (-w1)^KinPowers[T, a][[1]] Eg^KinPowers[T, a][[2]] (-2 Eg \
w1)^(-2 eps) F[T, a][u, eps];\
\>", "Input",ExpressionUUID->"efa09250-92de-4a81-92e0-841c27c83a49"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Topology E", "Section",ExpressionUUID->"dd353da9-8f3c-4e4d-87ce-d1e2316d3dc1"],

Cell[TextData[{
 "Elements of topology ",
 Cell[BoxData[
  FormBox["E", TraditionalForm]],ExpressionUUID->
  "4af21610-3313-4ee6-90f3-264eb504ec66"],
 " (kg and kgam denote the gluon and photon momenta):"
}], "Text",ExpressionUUID->"663d4fdd-fba2-4569-9f28-0fa4c539bde0"],

Cell["\<\
TopologyE = {1/l^2, 1/(l + kg)^2, 1/(k + kg)^2, 1/(l - kgam)^2, 1/(k - l)^2,
   1/(k - kgam)^2, 1/k^2, 1/n.l, DiracDelta[n.k - 2 Eg u]};\
\>", "Input",ExpressionUUID->"8eb1c0b2-b3cd-4886-b2b2-28393be14ad5"],

Cell[CellGroupData[{

Cell["Master integrals exact in \[Epsilon]", "Subsection",ExpressionUUID->"b0537af5-02f8-4114-ae40-44082f72d716"],

Cell["\<\
(* G^E_{010011001} *)
KinPowers[\"E\", {0,1,0,0,1,1,0,0,1}] = {1, 0};
F[\"E\", {0,1,0,0,1,1,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  u^(1 - 2 eps) ub^(-eps) Gamma[1 - eps]^4 Gamma[-1 + 2 eps]/Gamma[2 - 2 \
eps]];\
\>", "Input",ExpressionUUID->"39fc0d09-1de6-4203-a79c-01bbff626359"],

Cell["\<\
(* G^E_{010011101} *)
KinPowers[\"E\", {0,1,0,0,1,1,1,0,1}] = {0, -1};
F[\"E\", {0,1,0,0,1,1,1,0,1}][u_, eps_] := With[{ub = 1 - u},
  -1/2 u^(-2 eps) ub^(-eps) Gamma[1 - eps]^3 Gamma[-eps] Gamma[2 eps]/Gamma[2 \
- 2 eps]];\
\>", "Input",ExpressionUUID->"567f16a6-8582-496f-abab-567f24984056"],

Cell["\<\
(* G^E_{101011001} *)
KinPowers[\"E\", {1,0,1,0,1,1,0,0,1}] = {0, -1};
F[\"E\", {1,0,1,0,1,1,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  -1/2 u^(-2 eps) ub^(-eps) Gamma[eps] Gamma[1 - eps]^3 Gamma[2 eps]/(1 - 2 \
eps)];\
\>", "Input",ExpressionUUID->"2aeb0d21-0824-4e99-8388-db0410def7c9"],

Cell["\<\
(* G^E_{101110001} *)
KinPowers[\"E\", {1,0,1,1,1,0,0,0,1}] = {0, -1};
F[\"E\", {1,0,1,1,1,0,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  -1/2 u^(-1 - eps) ub^(1 - 2 eps) Gamma[-eps] Gamma[1 - eps]^3 Gamma[2 \
eps]/Gamma[2 - 2 eps] Hypergeometric2F1[1, 1 - eps, 2 - 2 eps, -ub/u]];\
\>", "Input",ExpressionUUID->"99a3f9e3-a460-431b-b123-2f21d7497ec1"],

Cell["\<\
(* G^E_{011101001} *)
KinPowers[\"E\", {0,1,1,1,0,1,0,0,1}] = {0, -1};
F[\"E\", {0,1,1,1,0,1,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  -1/2 (u ub)^(-eps) Gamma[1 - eps]^4 Gamma[eps]^2/Gamma[2 - 2 eps]];\
\>", "Input",ExpressionUUID->"d4706283-8fca-436a-97ee-9f71faa14015"],

Cell["\<\
(* G^E_{010111001} *)
KinPowers[\"E\", {0,1,0,1,1,1,0,0,1}] = {0, -1};
F[\"E\", {0,1,0,1,1,1,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  1/4 u^(1 - 2 eps) ub^(-eps) Gamma[1 - eps]^3 Gamma[-eps] Gamma[1 + 2 \
eps]/(eps Gamma[2 - 2 eps]) Hypergeometric2F1[1, 1 - eps, 2 - 2 eps, u]];\
\>", "Input",ExpressionUUID->"bc751f62-85ef-46c5-8021-30518dedcf0e"],

Cell["\<\
(* G^E_{011110001} *)
KinPowers[\"E\", {0,1,1,1,1,0,0,0,1}] = {0, -1};
F[\"E\", {0,1,1,1,1,0,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  1/2 u^(-1 - eps) ub^(1 - 2 eps) Gamma[-eps] Gamma[1 - eps]^3 Gamma[2 \
eps]/Gamma[2 - 2 eps] Hypergeometric2F1[1, 1 - eps, 2 - 2 eps, -ub/u]];\
\>", "Input",ExpressionUUID->"acdeee44-7e07-4131-9e1c-fd8b5114019b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals from differential equations", "Subsection",ExpressionUUID->"2488cc3f-593f-4a49-b33d-5d9543ecc6fb"],

Cell["\<\
(* G^E_{111111001} *)
KinPowers[\"E\", {1,1,1,1,1,1,0,0,1}] = {-2, -3};
F[\"E\", {1,1,1,1,1,1,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  Exp[-2 eps EulerGamma] Gamma[1 - eps]^2/8 (
       1/(2 eps^3 u) - Log[u]/(eps^2 u)
       + (4 PolyLog[2, ub] - 2 Log[ub]^2 + 4 Log[u]^2 + 4 Log[u] Log[ub] + \
Pi^2)/(4 eps u)
       + (5 PolyLog[3, ub] + 4 PolyLog[3, u] - 3 PolyLog[2, ub] Log[ub]
          + 1/6 (3 Log[ub]^3 - 4 Log[u]^3) - 1/6 (3 Log[u] Log[ub]^2 + 2 Pi^2 \
Log[ub] + 5 Pi^2 Log[u])
          - 11584460800/6909813281 Pi^4 - 16002548/942561 Zeta[3] + \
8985729/837832 Pi^2 + 24716108/314187)/u)];
  (* + O(eps) *)\
\>", "Input",ExpressionUUID->"118a03b5-03d8-4969-b489-a06f5306dd91"],

Cell["\<\
(* G^E_{111121001} *)
KinPowers[\"E\", {1,1,1,1,2,1,0,0,1}] = {-3, -4};
F[\"E\", {1,1,1,1,2,1,0,0,1}][u_, eps_] := With[{ub = 1 - u},
  Exp[-2 eps EulerGamma] Gamma[1 - eps]^2/16 (
       1/(2 eps^3 u^2) - (Log[u] - 1)/(eps^2 u^2)
       + (PolyLog[2, ub] + 3/ub - 1/2 Log[ub]^2 + Log[u] Log[ub] + (Log[u] - \
2) Log[u] + Pi^2/4 + 1)/(eps u^2)
       + (5 PolyLog[3, ub] + 4 PolyLog[3, u] - PolyLog[2, ub] (3 Log[ub] - 2)
          + 1/6 (3 Log[ub]^3 - 3 (Log[u] + 2) Log[ub]^2) - 1/6 Log[u] (5 Pi^2 \
+ 4 (Log[u] - 3) Log[u])
          - 11584460800/6909813281 Pi^4 - 16002548/942561 Zeta[3] + \
9404645/837832 Pi^2)/u^2
       - (24401921/314187 u - 4 u Log[u] + 8 Log[u] - 24087734/314187)/(u^2 ub)
       + 1/3 (Pi^2 u - 6 u + 6 ub Log[u] - Pi^2 - 12) Log[ub]/(u^2 ub))];
  (* + O(eps) *)\
\>", "Input",ExpressionUUID->"a3c9dc92-b38b-4a15-af5e-c9b75d4bcca0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals with a squared cut propagator", "Subsection"],

Cell[TextData[{
 "The following master integrals have the cut linear propagator raised to the power two. Since ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[PartialD]", "u"], "(", "1", "/", SubscriptBox["D", "9"], ")", "=", "2", SubscriptBox["E", "\[Gamma]"], "/", SubsuperscriptBox["D", "9", "2"]}], TraditionalForm]]],
 " with ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["D", "9"], "=", "n", "\[CenterDot]", "k", "-", "2", SubscriptBox["E", "\[Gamma]"], "u", "+", "i", "\[Eta]"}], TraditionalForm]]],
 ", and the cut commutes with the derivative, they follow from the corresponding integrals with unit power, ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["G", RowBox[{"a", ",", "2"}]], "(", "u", ")", "=", FractionBox["1", RowBox[{"2", SubscriptBox["E", "\[Gamma]"]}]], SubscriptBox["\[PartialD]", "u"], SubscriptBox["G", RowBox[{"a", ",", "1"}]], "(", "u", ")"}], TraditionalForm]]],
 ", i.e. ",
 Cell[BoxData[FormBox[RowBox[{"q", "\[RightArrow]", "q", "-", "1"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["F", RowBox[{"a", ",", "2"}]], "=", FractionBox["1", "2"], SubscriptBox["\[PartialD]", "u"], SubscriptBox["F", RowBox[{"a", ",", "1"}]]}], TraditionalForm]]],
 "."
}], "Text"],

Cell["\<\
(* G^E_{101011002} = 1/(2 Eg) d/du G^E_{101011001} *)
KinPowers[\"E\", {1,0,1,0,1,1,0,0,2}] = {0, -2};
F[\"E\", {1,0,1,0,1,1,0,0,2}][u_, eps_] := Module[{x},
  1/2 D[F[\"E\", {1,0,1,0,1,1,0,0,1}][x, eps], x] /. x -> u];\
\>", "Input"],

Cell["\<\
(* G^E_{101110002} = 1/(2 Eg) d/du G^E_{101110001} *)
KinPowers[\"E\", {1,0,1,1,1,0,0,0,2}] = {0, -2};
F[\"E\", {1,0,1,1,1,0,0,0,2}][u_, eps_] := Module[{x},
  1/2 D[F[\"E\", {1,0,1,1,1,0,0,0,1}][x, eps], x] /. x -> u];\
\>", "Input"],

Cell["\<\
(* G^E_{111111002} = 1/(2 Eg) d/du G^E_{111111001} *)
KinPowers[\"E\", {1,1,1,1,1,1,0,0,2}] = {-2, -4};
F[\"E\", {1,1,1,1,1,1,0,0,2}][u_, eps_] := Module[{x},
  1/2 D[F[\"E\", {1,1,1,1,1,1,0,0,1}][x, eps], x] /. x -> u];
  (* + O(eps) *)\
\>", "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Topology F", "Section",ExpressionUUID->"12afa26e-a7da-4342-95cd-68d4d5d4a135"],

Cell[TextData[{
 "Elements of topology ",
 Cell[BoxData[
  FormBox["F", TraditionalForm]],ExpressionUUID->
  "1073a759-016a-455e-9251-6e802f11a75a"],
 ":"
}], "Text",ExpressionUUID->"fedd0c9e-0745-4a3b-9c52-84541a399400"],

Cell["\<\
TopologyF = {1/l^2, 1/k^2, 1/(l - kg)^2, 1/(k - l)^2, 1/(k - l - kgam)^2,
   1/(k - kg - kgam)^2, 1/kg.k, 1/n.l, DiracDelta[n.k - 2 Eg u]};\
\>", "Input",ExpressionUUID->"c056b91f-4736-482b-b5d5-de1472df8215"],

Cell[CellGroupData[{

Cell["Master integrals from differential equations", "Subsection",ExpressionUUID->"035984e2-74f4-49e9-a824-2d27ad13856f"],

Cell["\<\
(* G^F_{111111001} *)
KinPowers[\"F\", {1,1,1,1,1,1,0,0,1}] = {-2, -3};
F[\"F\", {1,1,1,1,1,1,0,0,1}][u_, eps_] := With[{ub = 1 - u, dE = EulerGamma \
- Log[2 Pi]},
  Exp[-2 eps EulerGamma] Gamma[1 - eps]^2/8 (
       1/(eps^3 u ub) - 2 Log[u ub]/(eps^2 u ub)
       + (6 Log[ub]^2 + 6 Log[u]^2 + 9 Log[u] Log[ub] - Pi^2)/(3 eps u ub)
       + (-3 (PolyLog[3, ub] + PolyLog[3, u]) - 2 PolyLog[2, u] ArcTanh[ub - u]
          - 1/6 (8 Log[ub]^3 + 8 Log[u]^3 + 21 Log[u] Log[ub]^2) + 1/6 (5 \
(Pi^2 - 3 Log[u]^2) Log[ub] + 4 Pi^2 Log[u])
          - 498445824/1443780745 Pi^4 - 410/27 Zeta[3] - 49/27 Pi^2 + \
6153241173142/345498562233
          + (-136/27 dE^3 - 68/9 dE^2 + 1118795400584/345498562233 dE - 98/27 \
Pi^2 dE))/(u ub))];
  (* + O(eps) *)\
\>", "Input",ExpressionUUID->"2c718450-015b-4ae7-a2fe-ca042fafc2aa"],

Cell["\<\
(* G^F_{111121001} *)
KinPowers[\"F\", {1,1,1,1,2,1,0,0,1}] = {-3, -4};
F[\"F\", {1,1,1,1,2,1,0,0,1}][u_, eps_] := With[{ub = 1 - u, dE = EulerGamma \
- Log[2 Pi]},
  Exp[-2 eps EulerGamma] Gamma[1 - eps]^2/16 (
       1/(eps^3 u ub^2) + 2 (1 - Log[u ub])/(eps^2 u ub^2)
       + (2 u Log[ub]^2 + Log[ub] (-1 - 3 u + 3 u Log[u]) + u (-5 - Pi^2/3 - \
4 Log[u] + 2 Log[u]^2))/(eps u^2 ub^2)
       + (7189736859841/345498562233 u - 67/27 Pi^2 u - 498445824/1443780745 \
Pi^4 u
          - Log[ub] + 9 u Log[ub] + 5/6 Pi^2 u Log[ub] + 2 u^2 Log[ub] + 3/2 \
Log[ub]^2 + 5/2 u Log[ub]^2 - 4/3 u Log[ub]^3
          + 8 u Log[u] + 2/3 Pi^2 u Log[u] - 2 u^2 Log[u] + 6 u Log[ub] \
Log[u] - 7/2 u Log[ub]^2 Log[u]
          + 4 u Log[u]^2 - 5/2 u Log[ub] Log[u]^2 - 4/3 u Log[u]^3
          - (2 - 2 u + u Log[ub] - u Log[u]) PolyLog[2, u] - 3 u PolyLog[3, \
ub] - 3 u PolyLog[3, u] - 410/27 u Zeta[3]
          + u (-136/27 dE^3 - 68/9 dE^2 + 1118795400584/345498562233 dE - \
98/27 Pi^2 dE))/(u^2 ub^2))];
  (* + O(eps) *)\
\>", "Input",ExpressionUUID->"d0c0c060-0f69-41e4-95aa-b484a36b72fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals with a squared cut propagator", "Subsection"],

Cell[TextData[{
 "The following master integrals have the cut linear propagator raised to the power two. Since ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[PartialD]", "u"], "(", "1", "/", SubscriptBox["D", "9"], ")", "=", "2", SubscriptBox["E", "\[Gamma]"], "/", SubsuperscriptBox["D", "9", "2"]}], TraditionalForm]]],
 " with ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["D", "9"], "=", "n", "\[CenterDot]", "k", "-", "2", SubscriptBox["E", "\[Gamma]"], "u", "+", "i", "\[Eta]"}], TraditionalForm]]],
 ", and the cut commutes with the derivative, they follow from the corresponding integrals with unit power, ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["G", RowBox[{"a", ",", "2"}]], "(", "u", ")", "=", FractionBox["1", RowBox[{"2", SubscriptBox["E", "\[Gamma]"]}]], SubscriptBox["\[PartialD]", "u"], SubscriptBox["G", RowBox[{"a", ",", "1"}]], "(", "u", ")"}], TraditionalForm]]],
 ", i.e. ",
 Cell[BoxData[FormBox[RowBox[{"q", "\[RightArrow]", "q", "-", "1"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[FormBox[RowBox[{SubscriptBox["F", RowBox[{"a", ",", "2"}]], "=", FractionBox["1", "2"], SubscriptBox["\[PartialD]", "u"], SubscriptBox["F", RowBox[{"a", ",", "1"}]]}], TraditionalForm]]],
 "."
}], "Text"],

Cell["\<\
(* G^F_{111111002} = 1/(2 Eg) d/du G^F_{111111001} *)
KinPowers[\"F\", {1,1,1,1,1,1,0,0,2}] = {-2, -4};
F[\"F\", {1,1,1,1,1,1,0,0,2}][u_, eps_] := Module[{x},
  1/2 D[F[\"F\", {1,1,1,1,1,1,0,0,1}][x, eps], x] /. x -> u];
  (* + O(eps) *)\
\>", "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary and usage", "Section",ExpressionUUID->"4c4026bc-632c-4ad3-8f88-a679820e5791"],

Cell["List of all master integrals and examples of use:", "Text",ExpressionUUID->"41b2be36-8e4d-4cff-9007-415545b2b6a8"],

Cell["\<\
MasterIntegrals = {
   {\"E\", {0,1,0,0,1,1,0,0,1}},
   {\"E\", {0,1,0,0,1,1,1,0,1}},
   {\"E\", {1,0,1,0,1,1,0,0,1}},
   {\"E\", {1,0,1,1,1,0,0,0,1}},
   {\"E\", {0,1,1,1,0,1,0,0,1}},
   {\"E\", {0,1,0,1,1,1,0,0,1}},
   {\"E\", {0,1,1,1,1,0,0,0,1}},
   {\"E\", {1,1,1,1,1,1,0,0,1}},
   {\"E\", {1,1,1,1,2,1,0,0,1}},
   {\"F\", {1,1,1,1,1,1,0,0,1}},
   {\"F\", {1,1,1,1,2,1,0,0,1}},
   {\"E\", {1,0,1,0,1,1,0,0,2}},
   {\"E\", {1,0,1,1,1,0,0,0,2}},
   {\"E\", {1,1,1,1,1,1,0,0,2}},
   {\"F\", {1,1,1,1,1,1,0,0,2}}};\
\>", "Input",ExpressionUUID->"55e4b3bb-f3b4-4e34-98a3-68529b6f2ad8"],

Cell["G[\"E\", {0,1,0,0,1,1,0,0,1}][u, eps, Eg, w1]", "Input",ExpressionUUID->"7aac76b1-8f04-4685-bcff-ae555d9aadfe"],

Cell["\<\
Series[F[\"E\", {1,1,1,1,1,1,0,0,1}][u, eps], {eps, 0, 0}] // Normal // \
Simplify\
\>", "Input",ExpressionUUID->"3ec1e0c2-1bd9-426d-a534-d88b32f08814"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{900, 900},
WindowMargins->{{270, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f3ed5f7c-a37b-4ff3-9f19-86e423ab4658"
]
(* End of Notebook Content *)



